Normalizing Flows and the Real-Time Sign Problem

Normalizing flows have recently been applied to the problem of accelerating Markov chains in lattice field theory. We propose a generalization of normalizing flows that allows them to applied to theories with a sign problem. These complex normalizing flows are closely related to contour deformations (i.e. the generalized Lefschetz thimble method), which been applied to sign problems in the past. We discuss the question of the existence of normalizing flows: they do not exist in the most general case, but we argue that exact normalizing flows are likely to exist for many physically interesting problems, including cases where the Lefschetz thimble decomposition has an intractable sign problem. Finally, normalizing flows can be constructed in perturbation theory. We give numerical results on their effectiveness across a range of couplings for the Schwinger-Keldysh sign problem associated to a real scalar field in $0+1$ dimensions.

==> plot2.py <==
#!/usr/bin/env python

from pylab import *
from scipy.optimize import minimize
from scipy.integrate import solve_ivp


import matplotlib
matplotlib.rcParams['mathtext.fontset'] = 'stix'
matplotlib.rcParams['font.family'] = 'STIXGeneral'

#lss = [':','-.', '-', '--']

figure(figsize=[4,3], dpi=200)

lamda = exp(1j)
b = 1j
m2 = -1

def S(z):
    return m2 * z**2 + lamda * z**4 + b*z**3

def flow(t, z):
    return (2*m2*z + lamda*4*z**3 + 3*b*z**2).conj()

# THIMBLES

for s in [+1,-1]:
    zc = (-3*b + s*sqrt((3*b)**2 - 4 * 4*lamda * 2*m2)) / (8*lamda)
    #print(zc)
    scatter(zc.real, zc.imag, color='red')
    T = 5
    solp = solve_ivp(flow, (0,T), [zc+1e-3], t_eval=linspace(0,T,800))
    solm = solve_ivp(flow, (0,T), [zc-1e-3], t_eval=linspace(0,T,800))
    #print(solm.y.real, solm.y.imag)
    plot(solm.y.real[0,:], solm.y.imag[0,:], color='red', linestyle='dashed')
    plot(solp.y.real[0,:], solp.y.imag[0,:], color='red', linestyle='dashed')
    #plot(x,y, linestyle='-')


if True:
    # PERFECTIFOLD

    x_big = linspace(-5,5,100000) * (1 + 0.01j)

    x = linspace(-4,4,120)
    y = 0*x

    Z = trapz(exp(-S(x_big)), x_big)


    x_ = linspace(-5,5,5000)
    def Zquench(y):
        y_ = interp(x_, x, y)
        return trapz(abs(exp(-S(x_+1j*y_)) * (1 + 1j*gradient(y_)/(x_[1]-x_[0]))),x_)

    res = minimize(Zquench, y)
    y = res.x
    #print(lamda, theta, abs(Z/Zquench(y)), Z)
    print(abs(Z/Zquench(y)), Z)

    plot(x,y, linestyle='-', color='blue')

xlim([-1,1])
ylim([-0.4,0.4])
xlim([-1.6,1.6])
ylim([-0.7,0.7])
xlabel('Re $x$')
ylabel('Im $x$')
tight_layout()
savefig('thimbles1d.png')

